Closure of the Operator Product Expansion in the Non-Unitary Bootstrap

We use the numerical conformal bootstrap in two dimensions to search for finite, closed sub-algebras of the operator product expansion (OPE), without assuming unitarity. We find the minimal models as special cases, as well as additional lines of solutions that can be understood in the Coulomb gas formalism. All the solutions we find that contain the vacuum in the operator algebra are cases where the external operators of the bootstrap equation are degenerate operators, and we argue that this follows analytically from the expressions in arXiv:1202.4698 for the crossing matrices of Virasoro conformal blocks. Our numerical analysis is a special case of the "Gliozzi" bootstrap method, and provides a simpler setting in which to study technical challenges with the method. In the supplementary material, we provide a Mathematica notebook that automates the calculation of the crossing matrices and OPE coefficients for degenerate operators using the formulae of Dotsenko and Fateev.

==> anc/MM-fusion+ope.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     81015,       2374]
NotebookOptionsPosition[     77743,       2263]
NotebookOutlinePosition[     78098,       2279]
CellTagsIndexPosition[     78055,       2276]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.670793774131406*^9, 3.670793774401642*^9}}],

Cell[CellGroupData[{

Cell["Fusion Matrix", "Section",
 CellChangeTimes->{{3.673153347098296*^9, 3.673153365648384*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"J", "[", "\[Rho]_", "]"}], "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[Rho]", 
    RowBox[{"2", " ", "p", " ", "q"}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"i", " ", "\[Rho]"}], " ", "-", " ", "j"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "p"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "q"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"i", " ", "\[Rho]"}], "]"}], 
      RowBox[{"Gamma", "[", "\[Rho]", "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "p"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"i", "/", " ", "\[Rho]"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "/", "\[Rho]"}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "q"}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "a", "+", 
         RowBox[{"i", " ", "\[Rho]"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "b", "+", 
         RowBox[{"i", " ", "\[Rho]"}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", "q"}], "+", "a", "+", "b", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"p", "-", "1", "+", "i"}], ")"}], "\[Rho]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"a", "/", "\[Rho]"}], "+", 
         RowBox[{"i", "/", "\[Rho]"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"b", "/", "\[Rho]"}], "+", 
         RowBox[{"i", "/", "\[Rho]"}]}], "]"}]}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"2", "-", 
        RowBox[{"2", "p"}], "-", 
        RowBox[{"a", "/", "\[Rho]"}], "-", 
        RowBox[{"b", "/", "\[Rho]"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"q", "-", "1", "+", "i"}], ")"}], "/", "\[Rho]"}]}], "]"}]],
      ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", 
         RowBox[{"i", " ", "\[Rho]"}], "-", "j"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"b", "+", 
         RowBox[{"i", " ", "\[Rho]"}], "-", "j"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"a", "+", "b", "+", 
         RowBox[{"\[Rho]", 
          RowBox[{"(", 
           RowBox[{"p", "-", "1", "+", "i"}], ")"}]}], "-", 
         RowBox[{"(", 
          RowBox[{"q", "-", "1", "+", "j"}], ")"}]}], ")"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", 
       RowBox[{"p", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "0", ",", 
       RowBox[{"q", "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Nn", "[", "\[Rho]_", "]"}], "[", 
     RowBox[{"m_", ",", "n_"}], "]"}], "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "\[Rho]", "]"}], "[", 
     RowBox[{
      RowBox[{"m", "-", "p"}], ",", 
      RowBox[{"n", "-", "q"}]}], "]"}], "[", 
    RowBox[{"d", ",", "b"}], "]"}], 
   RowBox[{
    RowBox[{
     RowBox[{"J", "[", "\[Rho]", "]"}], "[", 
     RowBox[{
      RowBox[{"p", "-", "1"}], ",", 
      RowBox[{"q", "-", "1"}]}], "]"}], "[", 
    RowBox[{"a", ",", "c"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s\[Pi]", "[", "x_", "]"}], ":=", 
  RowBox[{"Sin", "[", 
   RowBox[{"\[Pi]", " ", "x"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"\[Alpha]", "[", "\[Rho]_", "]"}], "[", "m_", "]"}], "[", 
    RowBox[{"j_", ",", "k_"}], "]"}], "[", 
   RowBox[{"a_", ",", "b_", ",", "c_", ",", "d_"}], "]"}], ":=", 
  RowBox[{"Sum", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"s\[Pi]", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "k", "+", "i", "-", "p", "-", "1"}], ")"}], 
          "\[Rho]"}], "]"}], 
        RowBox[{"s\[Pi]", "[", 
         RowBox[{"i", " ", "\[Rho]"}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"p", "-", "j"}]}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       FractionBox[
        RowBox[{"s\[Pi]", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"p", "-", "k", "+", "i"}], ")"}], "\[Rho]"}], "]"}], 
        RowBox[{"s\[Pi]", "[", 
         RowBox[{"i", " ", "\[Rho]"}], "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"m", "-", "p"}]}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"s\[Pi]", "[", 
        RowBox[{"1", "+", "a", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"j", "+", "i", "-", "1"}], ")"}], "\[Rho]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"m", "-", "p", "-", "1"}]}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"s\[Pi]", "[", 
        RowBox[{"1", "+", "d", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "j", "+", "i"}], ")"}], "\[Rho]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"p", "-", "k", "-", "1"}]}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"s\[Pi]", "[", 
        RowBox[{"1", "+", "b", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"m", "-", "j", "+", "i"}], ")"}], "\[Rho]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{"j", "+", "k", "-", "p", "-", "2"}]}], "}"}]}], "]"}], 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"s\[Pi]", "[", 
         RowBox[{"1", "+", "c", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"j", "+", "i", "-", "1"}], ")"}], "\[Rho]"}]}], "]"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", 
          RowBox[{"p", "-", "j", "-", "1"}]}], "}"}]}], "]"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"s\[Pi]", "[", 
           RowBox[{"a", "+", "d", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"m", "-", "k", "-", "1", "+", "i"}], ")"}], 
             "\[Rho]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"m", "-", "k", "-", "1"}]}], "}"}]}], "]"}], 
        RowBox[{"Product", "[", 
         RowBox[{
          RowBox[{"s\[Pi]", "[", 
           RowBox[{"b", "+", "c", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"k", "-", "2", "+", "i"}], ")"}], "\[Rho]"}]}], "]"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"k", "-", "2"}]}], "}"}]}], "]"}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"p", ",", 
      RowBox[{"Max", "[", 
       RowBox[{"j", ",", "k"}], "]"}], ",", 
      RowBox[{"Min", "[", 
       RowBox[{"m", ",", 
        RowBox[{"j", "+", "k", "-", "1"}]}], "]"}]}], "}"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.670793621763021*^9, 3.6707938262812757`*^9}, {
  3.670794395421687*^9, 3.670794401592545*^9}, {3.673176689612047*^9, 
  3.67317669658844*^9}}],

Cell[TextData[{
 "Function to evaluate fusion matrix for minimal models. Throughout we follow \
the notation of Di Francesco et al. The syntax is as follows:\np,q - \
determines which minimal model and the central charge via ",
 Cell[BoxData[
  FormBox[
   RowBox[{"c", "=", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{"6", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"p", "-", "q"}], ")"}], "2"]}], 
      RowBox[{"p", " ", "q"}]]}]}], TraditionalForm]]],
 ". For example, (p,q) = (5,2), (4,3), and (5,4) correspond to the Yang-Lee, \
Ising, and tricritical Ising models respectively.\nrs - a list of four pairs \
of indices ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["r", "i"], ",", 
     SubscriptBox["s", "i"]}], ")"}], TraditionalForm]]],
 " labelling the external degenerate operators.\ns,t - indices of exchanged \
operators in the s ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"12", "\[Rule]", 
     RowBox[{"s", "\[Rule]", "34"}]}]}], TraditionalForm]]],
 ") and t ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"14", "\[Rule]", 
     RowBox[{"t", "\[Rule]", "23"}]}]}], TraditionalForm]]],
 ") channels respectively.\nAs described in the appendices, the fusion rules \
are valid when the internal operators satisfy the appropriate triangle \
inequalities with the external operators, and therefore the function will \
give an error if input parameters do not satisfy these constraints."
}], "Text",
 CellChangeTimes->{{3.674648636865465*^9, 3.674648663908862*^9}, {
  3.6746487441468353`*^9, 3.674649145887259*^9}, {3.6746536862342577`*^9, 
  3.67465371671353*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"FM", "[", 
     RowBox[{"p_", ",", "q_"}], "]"}], "[", "rs_", "]"}], "[", 
   RowBox[{"s_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Rho]", "=", 
      RowBox[{"p", "/", "q"}]}], "}"}], ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   "q"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"q", "-", "1"}], ",", 
               RowBox[{"q", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   "p"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"p", "-", "1"}], ",", 
               RowBox[{"p", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", "\[IndentingNewLine]", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   "q"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"q", "-", "1"}], ",", 
               RowBox[{"q", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   "p"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"p", "-", "1"}], ",", 
               RowBox[{"p", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", "\[IndentingNewLine]", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   "q"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"q", "-", "1"}], ",", 
               RowBox[{"q", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "t", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   "p"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"p", "-", "1"}], ",", 
               RowBox[{"p", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "t", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", "\[IndentingNewLine]", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
                   "q"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"q", "-", "1"}], ",", 
               RowBox[{"q", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "t", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], "]"}],
        "&&", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], "]"}], 
            "+", "1"}], ",", 
           RowBox[{"Min", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "-", "1"}],
              ",", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Mod", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   RowBox[{"rs", "\[LeftDoubleBracket]", 
                    RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
                   "p"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
               RowBox[{"p", "-", "1"}], ",", 
               RowBox[{"p", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
         ",", 
         RowBox[{
         "t", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
        "]"}]}], ",", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"a", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[Rho]"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"b", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[Rho]"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"c", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[Rho]"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"d", "=", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], ")"}], 
             "\[Rho]"}], "-", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"rs", "\[LeftDoubleBracket]", 
               RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}]}], 
             ")"}]}]}], ",", 
          RowBox[{"R", "=", 
           FractionBox[
            RowBox[{
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "-", 
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"4", ",", "1"}], "\[RightDoubleBracket]"}]}], "2"]}], 
          ",", 
          RowBox[{"S", "=", 
           FractionBox[
            RowBox[{
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "-", 
             RowBox[{"rs", "\[LeftDoubleBracket]", 
              RowBox[{"4", ",", "2"}], "\[RightDoubleBracket]"}]}], "2"]}], 
          ",", 
          RowBox[{"k1", "=", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "+", "1", 
               "-", 
               RowBox[{
               "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "2"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"1", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "+", "1", 
               "-", 
               RowBox[{
               "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "2"]}], "}"}]}], ",", 
          RowBox[{"k2", "=", 
           RowBox[{"{", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "+", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", "1"}], "\[RightDoubleBracket]"}], "+", "1", 
               "-", 
               RowBox[{
               "t", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
              "2"], ",", 
             FractionBox[
              RowBox[{
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "+", 
               RowBox[{"rs", "\[LeftDoubleBracket]", 
                RowBox[{"3", ",", "2"}], "\[RightDoubleBracket]"}], "+", "1", 
               "-", 
               RowBox[{
               "t", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
              "2"]}], "}"}]}]}], "}"}], ",", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Nn", "[", "\[Rho]", "]"}], "[", 
             RowBox[{"R", ",", "S"}], "]"}], "[", 
            RowBox[{
             RowBox[{
             "k2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "k2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}], "[", 
           RowBox[{"b", ",", "a", ",", "c", ",", "d"}], "]"}], 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Nn", "[", "\[Rho]", "]"}], "[", 
             RowBox[{"R", ",", "S"}], "]"}], "[", 
            RowBox[{
             RowBox[{
             "k1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
             ",", 
             RowBox[{
             "k1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
            "]"}], "[", 
           RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}]], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", "\[Rho]", "]"}], "[", "R", "]"}], "[", 
           RowBox[{
            RowBox[{
            "k1", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "k2", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           "]"}], "[", 
          RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"1", "/", "\[Rho]"}], "]"}], "[", "S", "]"}], "[", 
           RowBox[{
            RowBox[{
            "k1", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], ",", 
            RowBox[{
            "k2", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "]"}], "[", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "a"}], "/", "\[Rho]"}], ",", 
           RowBox[{
            RowBox[{"-", "b"}], "/", "\[Rho]"}], ",", 
           RowBox[{
            RowBox[{"-", "c"}], "/", "\[Rho]"}], ",", 
           RowBox[{
            RowBox[{"-", "d"}], "/", "\[Rho]"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{
      "Return", "[", "\"\<Triangle inequalities not satisfied\>\"", "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6707941059298677`*^9, 3.6707941677237997`*^9}, {
  3.670794207609255*^9, 3.67079421717423*^9}, {3.673153284643749*^9, 
  3.6731532913102627`*^9}, {3.673176259530257*^9, 3.673176439637931*^9}, {
  3.673176481439477*^9, 3.6731764844156237`*^9}, {3.6731765312397833`*^9, 
  3.6731765412633533`*^9}, {3.673176661835886*^9, 3.673176674690598*^9}, {
  3.6731769290334673`*^9, 3.673177003355496*^9}, {3.674649164251902*^9, 
  3.67464917236065*^9}}],

Cell[CellGroupData[{

Cell["Check: Yang-Lee Model", "Subsubsection",
 CellChangeTimes->{{3.6707944274104548`*^9, 3.6707944300503693`*^9}, {
  3.674594526606331*^9, 3.674594535361772*^9}, {3.674595612993569*^9, 
  3.674595614311286*^9}}],

Cell["\<\
Here we compute the holomorphic fusion matrix for the Yang-Lee model\
\>", "Text",
 CellChangeTimes->{{3.674649539715822*^9, 3.6746495623769484`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"YLFM", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"FM", "[", 
         RowBox[{"5", ",", "2"}], "]"}], "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}], "[", 
       RowBox[{"S", ",", "T"}], "]"}], "//", "FullSimplify"}], ",", 
     RowBox[{"{", 
      RowBox[{"S", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"T", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.674595532621047*^9, 3.6745955488304234`*^9}}],

Cell[TextData[{
 "To obtain the OPE coefficient (squared), we tensor product with the same \
matrix from the anti-holomorphic sector and look for its diagonal \
eigenvectors. We normalize this vector so that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["C", "\[Phi]\[Phi]1"], "=", "1"}], TraditionalForm]]],
 ". "
}], "Text",
 CellChangeTimes->{{3.674649564967597*^9, 3.674649661076004*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "/", 
       RowBox[{"#", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], "&"}], 
   ")"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{"YLFM", ",", "YLFM"}], "]"}], "//", "Transpose"}], "//", 
       "Eigensystem"}], "//", "FullSimplify"}], "//", "Transpose"}], "//", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"##", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "0"}], "&&", 
         RowBox[{
          RowBox[{"##", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "0"}]}], "&"}]}], "]"}], "&"}]}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.674594863109522*^9, 3.674594871501849*^9}, {
  3.6745949102621517`*^9, 3.674594955888227*^9}, {3.67459503812471*^9, 
  3.674595043991445*^9}, {3.674595151046508*^9, 3.6745951515832367`*^9}, {
  3.6745955056952753`*^9, 3.6745955135341463`*^9}, {3.674595554654146*^9, 
  3.6745955671948147`*^9}, {3.67459560308315*^9, 3.674595604613037*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["1", "5"], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["6", "5"], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["11", "5"], "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SqrtBox["5"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["3", "5"], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["4", "5"], "]"}], "2"], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["8", "5"], "]"}]}]]}]}], "}"}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.674594850457615*^9, 3.6745948881248913`*^9}, {
   3.67459492653679*^9, 3.674594972607703*^9}, 3.674595060257962*^9, 
   3.674595167692463*^9, 3.674595529534307*^9, {3.6745955955367517`*^9, 
   3.674595620739396*^9}, 3.675345741608481*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1.`", ",", 
    RowBox[{"{", 
     RowBox[{"1.`", ",", "0.`", ",", "0.`", ",", 
      RowBox[{"-", "3.6531162368171524`"}]}], "}"}]}], "}"}], "}"}]], "Output",\

 CellChangeTimes->{{3.674594850457615*^9, 3.6745948881248913`*^9}, {
   3.67459492653679*^9, 3.674594972607703*^9}, 3.674595060257962*^9, 
   3.674595167692463*^9, 3.674595529534307*^9, {3.6745955955367517`*^9, 
   3.674595620739396*^9}, 3.675345741617072*^9}]
}, Open  ]],

Cell[TextData[{
 "Comparing to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["C", "\[Phi]\[Phi]\[Phi]"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " obtained from J. Cardy, ",
 "Phys.Rev.Lett. 54 (1985) 1354-1356 "
}], "Text",
 CellChangeTimes->{{3.6746491809563093`*^9, 3.674649201806793*^9}, {
  3.67464952219814*^9, 3.6746495276887712`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}], "2"], 
     RowBox[{"Gamma", "[", 
      FractionBox["1", "5"], "]"}], 
     RowBox[{"Gamma", "[", 
      FractionBox["2", "5"], "]"}]}], 
    RowBox[{
     RowBox[{"Gamma", "[", 
      FractionBox["3", "5"], "]"}], 
     SuperscriptBox[
      RowBox[{"Gamma", "[", 
       FractionBox["4", "5"], "]"}], "3"]}]]}], "//", "N"}]], "Input",
 CellChangeTimes->{{3.6745859307878227`*^9, 3.674585986081335*^9}, {
  3.674586085249195*^9, 3.674586087155469*^9}}],

Cell[BoxData[
 RowBox[{"-", "3.6531162368171515`"}]], "Output",
 CellChangeTimes->{{3.674585975077448*^9, 3.674585986391514*^9}, {
  3.6745860858445683`*^9, 3.6745860874339542`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check: Ising Model", "Subsection",
 CellChangeTimes->{{3.6707944274104548`*^9, 3.6707944300503693`*^9}, {
  3.674595617250863*^9, 3.674595617741968*^9}}],

Cell["\<\
Here we compute the familiar holomorphic fusion matrices for the Ising model\
\>", "Text",
 CellChangeTimes->{{3.674649688539366*^9, 3.674649703721225*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"\[Epsilon]\[Epsilon]\[Epsilon]\[Epsilon]FM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FM", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Sigma]\[Sigma]\[Sigma]\[Sigma]FM", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"FM", "[", 
        RowBox[{"4", ",", "3"}], "]"}], "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "2"}], "}"}]}], "}"}], "]"}], "[", 
      RowBox[{"S", ",", "T"}], "]"}], "//", "FullSimplify"}], ",", 
    RowBox[{"{", 
     RowBox[{"S", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"T", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"\[Sigma]\[Sigma]\[Epsilon]\[Epsilon]FM", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"FM", "[", 
      RowBox[{"4", ",", "3"}], "]"}], "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}]}], "}"}], "]"}], "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}]}], "]"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.674595974152588*^9, 3.674596004171438*^9}, {
  3.67459625329362*^9, 3.674596254840186*^9}}],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.674596255205146*^9, 3.675345745649406*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      SqrtBox["2"]], ",", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SqrtBox["2"]}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox["2"], ",", 
     RowBox[{"-", 
      FractionBox["1", 
       SqrtBox["2"]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.674596255205146*^9, 3.6753457456956663`*^9}],

Cell[BoxData[
 FractionBox["1", "2"]], "Output",
 CellChangeTimes->{3.674596255205146*^9, 3.675345745702579*^9}]
}, Open  ]],

Cell[TextData[{
 "As for the Yang-Lee case, we can easily check that the eigenvalues \
reproduce the correct ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Sigma]\[Sigma]\[Epsilon]"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.674649706502398*^9, 3.674649744762576*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
      ",", 
      RowBox[{
       RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "/", 
       RowBox[{"#", "\[LeftDoubleBracket]", 
        RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}]}], "}"}], "&"}], 
   ")"}], "/@", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"KroneckerProduct", "[", 
         RowBox[{
         "\[Sigma]\[Sigma]\[Sigma]\[Sigma]FM", ",", 
          "\[Sigma]\[Sigma]\[Sigma]\[Sigma]FM"}], "]"}], "//", "Transpose"}], 
       "//", "Eigensystem"}], "//", "FullSimplify"}], "//", "Transpose"}], "//", 
    RowBox[{
     RowBox[{"Select", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"##", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "2"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "0"}], "&&", 
         RowBox[{
          RowBox[{"##", "\[LeftDoubleBracket]", 
           RowBox[{"2", ",", "3"}], "\[RightDoubleBracket]"}], "\[Equal]", 
          "0"}]}], "&"}]}], "]"}], "&"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.674596068733045*^9, 3.674596074383421*^9}, {
  3.674596267573216*^9, 3.6745962738086643`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"1", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "0", ",", 
      FractionBox["1", "4"]}], "}"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.674596075600318*^9, 3.674596275255144*^9, 
  3.6753457818403683`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Check: Tricritical Ising ", "Subsubsection",
 CellChangeTimes->{{3.675067615768553*^9, 3.675067622326502*^9}}],

Cell["\<\
The following generates the \[Sigma]\[Sigma]\[Sigma]\[Sigma] fusion matrix in \
the Tricritical Ising model quoted in appendix C.\
\>", "Text",
 CellChangeTimes->{{3.675068984945355*^9, 3.6750690336167707`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Sigma]\[Sigma]\[Sigma]\[Sigma]Tri", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"FM", "[", 
          RowBox[{"5", ",", "4"}], "]"}], "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"2", ",", "2"}], "}"}]}], "}"}], "]"}], "[", 
        RowBox[{"s", ",", "t"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "3"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"3", ",", "3"}], "}"}]}], "}"}]}], "}"}]}], "]"}], "//", 
     "FullSimplify"}], "//", "ToRadicals"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Sigma]\[Sigma]\[Sigma]\[Sigma]Tri", "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.675067471244261*^9, 3.6750675407863827`*^9}, {
  3.675067580602766*^9, 3.675067586876462*^9}, {3.675067626945071*^9, 
  3.675067649657857*^9}}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]], "2"], 
      FractionBox[
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["2", "5"], "]"}], "2"], 
       RowBox[{"50", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["6", "5"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["8", "5"], "]"}]}]], 
      FractionBox[
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]], "112"], 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"Gamma", "[", 
          FractionBox["2", "5"], "]"}], "2"], 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["2", "5"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["6", "5"], "]"}]}]]}]},
     {
      FractionBox[
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SqrtBox["5"]}], ")"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["6", "5"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["8", "5"], "]"}]}], 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         FractionBox["7", "5"], "]"}], "2"]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]]}], 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            SqrtBox["5"]}], ")"}], " ", "\[Pi]"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["8", "5"], "]"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["2", 
         RowBox[{"2", "/", "5"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["2", "5"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["17", "10"], "]"}]}]], 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]]}]},
     {
      RowBox[{"14", " ", 
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox["5"]}], ")"}]}], 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["2", 
         RowBox[{"9", "/", "10"}]], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["2", "5"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["17", "10"], "]"}]}], 
       RowBox[{
        SqrtBox["\[Pi]"], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["8", "5"], "]"}]}]], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]]}], 
      FractionBox[
       RowBox[{"25", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["2", "5"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["12", "5"], "]"}]}], 
       RowBox[{
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["2", "5"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["6", "5"], "]"}]}]]},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SqrtBox["5"]}], ")"}], " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"-", 
           FractionBox["2", "5"]}], "]"}], " ", 
         RowBox[{"Gamma", "[", 
          FractionBox["6", "5"], "]"}]}], 
        RowBox[{
         SqrtBox["2"], " ", 
         SuperscriptBox[
          RowBox[{"Gamma", "[", 
           FractionBox["2", "5"], "]"}], "2"]}]]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]]}], 
      FractionBox[
       RowBox[{
        SqrtBox[
         RowBox[{"3", "-", 
          SqrtBox["5"]}]], " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"-", 
          FractionBox["2", "5"]}], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["6", "5"], "]"}]}], 
       RowBox[{"100", " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["2", "5"], "]"}], " ", 
        RowBox[{"Gamma", "[", 
         FractionBox["12", "5"], "]"}]}]], 
      FractionBox[
       SqrtBox[
        RowBox[{"3", "-", 
         SqrtBox["5"]}]], "2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.6750675153320932`*^9, 3.675067542630392*^9}, {
   3.675067583423903*^9, 3.6750675872588577`*^9}, 3.675067651122431*^9, 
   3.675345786449795*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Minimal Model OPE Coefficients", "Section",
 CellChangeTimes->{{3.673153342349069*^9, 3.673153343818431*^9}, {
  3.673153377953497*^9, 3.67315338003343*^9}, {3.6731541140248327`*^9, 
  3.673154115825313*^9}}],

Cell["Some auxilliary functions to evaluate the OPE coefficients", "Text",
 CellChangeTimes->{{3.674649768888173*^9, 3.674649781630927*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "\[Rho]_", "]"}], "[", "m_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"1", "+", "i", "-", 
         RowBox[{"\[Rho]", 
          RowBox[{"(", 
           RowBox[{"1", "+", "j"}], ")"}]}]}], 
        RowBox[{"i", "-", 
         RowBox[{"j", " ", "\[Rho]"}]}]], ")"}], "2"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"i", "/", "\[Rho]"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "i"}], ")"}], "/", "\[Rho]"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"i", "/", "\[Rho]"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "i"}], ")"}], "/", "\[Rho]"}], "-", "1"}], 
        "]"}]}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"i", " ", "\[Rho]"}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{"2", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "i"}], ")"}], "\[Rho]"}]}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", 
         RowBox[{"i", " ", "\[Rho]"}]}], "]"}], 
       RowBox[{"Gamma", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "i"}], ")"}], "\[Rho]"}], "-", "1"}], "]"}]}]], 
     ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Mu]", "[", "\[Rho]_", "]"}], "[", "l_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[Rho]", 
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
       "-", "1"}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "-", "1"}], ")"}]}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"i", "-", 
         RowBox[{"\[Rho]", " ", "j"}]}], ")"}], "2"]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{
        RowBox[{"l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"i", "/", "\[Rho]"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"i", "/", "\[Rho]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}]}], "]"}], 
   RowBox[{"Product", "[", 
    RowBox[{
     FractionBox[
      RowBox[{"Gamma", "[", 
       RowBox[{"i", " ", "\[Rho]"}], "]"}], 
      RowBox[{"Gamma", "[", 
       RowBox[{"1", "-", 
        RowBox[{"i", " ", "\[Rho]"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{
        RowBox[{"l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1"}]}], "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "[", "\[Rho]_", "]"}], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "[", "m_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "-", "1", "-", "i"}], ")"}], "-", 
     RowBox[{"\[Rho]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1", "-", "j"}], ")"}]}]}], ")"}], 
   RowBox[{"-", "2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]t", "[", "\[Rho]_", "]"}], "[", 
    RowBox[{"i_", ",", "j_"}], "]"}], "[", "m_", "]"}], ":=", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
       "+", "1", "+", "i"}], ")"}], "-", 
     RowBox[{"\[Rho]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "+", "1", "+", "j"}], ")"}]}]}], ")"}], 
   RowBox[{"-", "2"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Tau]", "[", "\[Rho]_", "]"}], "[", "i_", "]"}], "[", "m_", 
   "]"}], ":=", 
  FractionBox[
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"\[Rho]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1", "-", "i"}], ")"}]}]}], "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "-", 
     RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
     RowBox[{"\[Rho]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "-", "1", "-", "i"}], ")"}]}]}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Tau]t", "[", "\[Rho]_", "]"}], "[", "i_", "]"}], "[", "m_", 
   "]"}], ":=", 
  FractionBox[
   RowBox[{"Gamma", "[", 
    RowBox[{
     RowBox[{"\[Rho]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "+", "1", "+", "i"}], ")"}]}], "-", 
     RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
    "]"}], 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", 
     RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
     RowBox[{"\[Rho]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
        "+", "1", "+", "i"}], ")"}]}]}], "]"}]]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"DD", "[", "\[Rho]_", "]"}], "[", 
   RowBox[{"m_", ",", "n_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", "=", 
      FractionBox[
       RowBox[{"n", "+", "s", "-", "m", "+", "1"}], "2"]}], "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]", "[", "\[Rho]", "]"}], "[", "l", "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]t", "[", "\[Rho]", "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", "m", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", "\[Rho]", "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", "n", "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", "\[Rho]", "]"}], "[", 
          RowBox[{"i", ",", "j"}], "]"}], "[", "s", "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{
          RowBox[{"l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{
          RowBox[{"l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "-", "2"}]}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]t", "[", "\[Rho]", "]"}], "[", "j", "]"}], "[", "m", 
         "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "\[Rho]", "]"}], "[", "j", "]"}], "[", "n", 
         "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", "\[Rho]", "]"}], "[", "j", "]"}], "[", "s", 
         "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{
          RowBox[{"l", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "-", "2"}]}], "}"}]}], "]"}], 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]t", "[", 
           RowBox[{"1", "/", "\[Rho]"}], "]"}], "[", "j", "]"}], "[", 
         RowBox[{"Reverse", "@", "m"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", 
           RowBox[{"1", "/", "\[Rho]"}], "]"}], "[", "j", "]"}], "[", 
         RowBox[{"Reverse", "@", "n"}], "]"}], 
        RowBox[{
         RowBox[{
          RowBox[{"\[Tau]", "[", 
           RowBox[{"1", "/", "\[Rho]"}], "]"}], "[", "j", "]"}], "[", 
         RowBox[{"Reverse", "@", "s"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "0", ",", 
         RowBox[{
          RowBox[{"l", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}],
           "-", "2"}]}], "}"}]}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.67316167927671*^9, 3.673161807970726*^9}, {
   3.67316184912821*^9, 3.673161849396558*^9}, {3.6731618813666267`*^9, 
   3.673161881623263*^9}, {3.673161938244321*^9, 3.673162150610639*^9}, {
   3.673162227005013*^9, 3.6731624831161537`*^9}, {3.6731625571700277`*^9, 
   3.673162633633566*^9}, {3.673169201336816*^9, 3.6731692018126907`*^9}, {
   3.673169984892647*^9, 3.673169994456532*^9}, 3.673170103301745*^9, {
   3.673170144529842*^9, 3.673170171189248*^9}, {3.673170299169232*^9, 
   3.673170312141364*^9}, {3.674649755407422*^9, 3.6746497585134*^9}}],

Cell["\<\
This function evaluates the OPE coefficients for a given three degenerate \
operators. The notation is as for the fusion matrix:
p,q - labels the minimal model/central charge
m,n,s - pairs of indices (r,s) labelling the degenerate operator\
\>", "Text",
 CellChangeTimes->{{3.6746536069266777`*^9, 3.67465367678685*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cmm", "[", 
    RowBox[{"p_", ",", "q_"}], "]"}], "[", 
   RowBox[{"m_", ",", "n_", ",", "s_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{
            "n", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            
            RowBox[{
            "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
           "]"}], "+", "1"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "n", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "+", 
            
            RowBox[{
            "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], "-", 
            "1"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "n", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "s", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                 "-", "q"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"q", "-", "1"}], ",", 
             RowBox[{"q", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
       ",", 
       RowBox[{"m", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], "&&", 
     RowBox[{"MemberQ", "[", 
      RowBox[{
       RowBox[{"Range", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{
            RowBox[{
            "n", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
            
            RowBox[{
            "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
           "]"}], "+", "1"}], ",", 
         RowBox[{"Min", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
            "n", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "+", 
            
            RowBox[{
            "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], "-", 
            "1"}], ",", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Mod", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                 "n", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 "-", 
                 RowBox[{
                 "s", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                 "-", "p"}], ",", "2"}], "]"}], "\[Equal]", "0"}], ",", 
             RowBox[{"p", "-", "1"}], ",", 
             RowBox[{"p", "-", "2"}]}], "]"}]}], "]"}], ",", "2"}], "]"}], 
       ",", 
       RowBox[{"m", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
      "]"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"DD", "[", 
       RowBox[{"p", "/", "q"}], "]"}], "[", 
      RowBox[{"m", ",", "n", ",", "s"}], "]"}], 
     SqrtBox[
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"p", "/", "q"}], "]"}], "[", "n", "]"}], 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"p", "/", "q"}], "]"}], "[", "s", "]"}]}], 
       RowBox[{
        RowBox[{"a", "[", 
         RowBox[{"p", "/", "q"}], "]"}], "[", "m", "]"}]]]}], ",", 
    RowBox[{
    "Return", "[", "\"\<Triangle inequality not satisfied\>\"", "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.674651007186964*^9, 3.6746510114255667`*^9}}],

Cell[CellGroupData[{

Cell["Yang-Lee check", "Subsection",
 CellChangeTimes->{{3.674650427677369*^9, 3.674650431452277*^9}}],

Cell[TextData[{
 "Note that for the (5,2) minimal model, the operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{"(", 
     RowBox[{"1", ",", "2"}], ")"}]], TraditionalForm]]],
 " is dual to ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Phi]", 
    RowBox[{"(", 
     RowBox[{"1", ",", "3"}], ")"}]], TraditionalForm]]],
 ", which is necessary for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[Phi]\[Phi]\[Phi]"], TraditionalForm]]],
 " to satisfy the triangle inequalities."
}], "Text",
 CellChangeTimes->{{3.674650463783478*^9, 3.674650520515798*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cmm", "[", 
   RowBox[{"5", ",", "2"}], "]"}], "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  SuperscriptBox["%", "2"], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.674650439774704*^9, 3.6746504591047993`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Gamma", "[", 
    FractionBox["1", "5"], "]"}], " ", 
   SqrtBox[
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"Gamma", "[", 
        FractionBox["2", "5"], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["6", "5"], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"-", 
         FractionBox["1", "5"]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        FractionBox["3", "5"], "]"}]}]]}]]}], 
  RowBox[{"Gamma", "[", 
   FractionBox["4", "5"], "]"}]]], "Output",
 CellChangeTimes->{{3.674650453807342*^9, 3.674650459448216*^9}, 
   3.675345793808908*^9}],

Cell[BoxData[
 RowBox[{"-", "3.6531162368171515`"}]], "Output",
 CellChangeTimes->{{3.674650453807342*^9, 3.674650459448216*^9}, 
   3.67534579381777*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Ising check", "Subsection",
 CellChangeTimes->{{3.6731703188737*^9, 3.673170320363394*^9}, 
   3.674650432144631*^9}],

Cell["\<\
Here we can quickly generate the list of all (absolute values of) OPE \
coefficient in the Ising model. Here we are just checking that all the \
correct values show up. Checking that the values are associated with the \
correct operators is straightforward.\
\>", "Text",
 CellChangeTimes->{{3.6746528792893143`*^9, 3.674652907059371*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"isingops", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "s"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", "1"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6746527343609447`*^9, 3.6746527617416153`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Cmm", "[", 
         RowBox[{"4", ",", "3"}], "]"}], "[", 
        RowBox[{"o1", ",", "o2", ",", "o3"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"o1", ",", "isingops"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"o2", ",", "isingops"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"o3", ",", "isingops"}], "}"}]}], "]"}], "//", "Flatten"}], "//",
     "FullSimplify"}], "//", 
   RowBox[{
    RowBox[{"Select", "[", 
     RowBox[{"#", ",", 
      RowBox[{
       RowBox[{"NumericQ", "[", "#", "]"}], "&"}]}], "]"}], "&"}]}], "//", 
  "DeleteDuplicates"}]], "Input",
 CellChangeTimes->{{3.674652773881007*^9, 3.674652851963801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   FractionBox["1", "2"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.674652793723241*^9, 3.6746528524366293`*^9}, 
   3.6753457968387938`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Tricritical Ising check", "Subsection",
 CellChangeTimes->{{3.673171420194622*^9, 3.673171423382236*^9}, 
   3.674650433857213*^9}],

Cell["\<\
Here we can quickly generate the list of all (absolute values of) OPE \
coefficient in the tricritical Ising model. Again we are just checking that \
all the correct values show up.\
\>", "Text",
 CellChangeTimes->{
  3.674651707286786*^9, {3.674651842245891*^9, 3.674651886946788*^9}, {
   3.674652423431848*^9, 3.674652472404017*^9}, {3.674652937391428*^9, 
   3.6746529387085257`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"tricritops", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r", ",", "s"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "3"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "4"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Cmm", "[", 
            RowBox[{"5", ",", "4"}], "]"}], "[", 
           RowBox[{"o1", ",", "o2", ",", "o3"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"o1", ",", "tricritops"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"o2", ",", "tricritops"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"o3", ",", "tricritops"}], "}"}]}], "]"}], "//", "Quiet"}],
        "//", "Flatten"}], "//", 
      RowBox[{
       RowBox[{"Select", "[", 
        RowBox[{"#", ",", 
         RowBox[{
          RowBox[{"NumericQ", "[", "#", "]"}], "&"}]}], "]"}], "&"}]}], "//", 
     
     RowBox[{
      RowBox[{"N", "[", 
       RowBox[{"#", ",", "6"}], "]"}], "&"}]}], "//", "Sort"}], "//", 
   "DeleteDuplicates"}]}]], "Input",
 CellChangeTimes->{{3.6731751212372103`*^9, 3.673175178320434*^9}, {
   3.673175231744557*^9, 3.673175238644425*^9}, {3.673175414483438*^9, 
   3.673175440723671*^9}, {3.673175492254002*^9, 3.673175553962418*^9}, {
   3.673175626316517*^9, 3.673175647863021*^9}, {3.67317573362582*^9, 
   3.673175770775032*^9}, {3.674651428913245*^9, 3.674651430330803*^9}, {
   3.6746516445408363`*^9, 3.674651708643861*^9}, {3.674651815371455*^9, 
   3.674651817688727*^9}, {3.67465189952735*^9, 3.674651909220037*^9}, {
   3.674652337711051*^9, 3.674652337983674*^9}, 3.674652416115238*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0.01785714285714285680922444824415028948`6.", ",", 
   "0.1525755185662111581238043545661493125`6.", ",", 
   "0.42857142857142857142857142857142857143`6.", ",", 
   "0.49999999999999998254334020780122606849`6.", ",", 
   "0.6103020742648446371997961784759750128`6.", ",", 
   "0.74999999999999998598742596218055173017`6.", ",", 
   "0.87499999999999999999999935656775405382`6.", ",", 
   "0.91545311139726700774177928278476048067`6.", ",", 
   "0.99999999999999991960797024703182885305`6."}], "}"}]], "Output",
 CellChangeTimes->{
  3.673175772167369*^9, 3.6746514341769238`*^9, {3.674651661457947*^9, 
   3.6746516863828773`*^9}, 3.6746517539912977`*^9, 3.6746518188918743`*^9, {
   3.6746519004394293`*^9, 3.6746519102444687`*^9}, 3.674652418713763*^9, 
   3.67465297985448*^9, 3.675345803583391*^9}]
}, Open  ]],

Cell[TextData[{
 "Comparing to the values obtained from Lassig, Mussardo, and Cardy, \
Nucl.Phys. B348 (1991) 591-618. Though note that there is a misprint in Table \
4: the coefficient ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", 
    RowBox[{
     RowBox[{"\[Phi]", "'"}], 
     RowBox[{"\[Phi]", "'"}], 
     RowBox[{"\[Epsilon]", "''"}]}]], TraditionalForm]]],
 " should read ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"8", " "}]], "=", 
    FractionBox["7", "8"]}], TraditionalForm]]],
 ", not ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", "8"], "=", 
    RowBox[{
     FractionBox["7", "8"], 
     SubscriptBox["c", "1"]}]}], TraditionalForm]]],
 " (this can be checked analytically as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Phi]", "'"}], "=", 
    SubscriptBox["\[Phi]", 
     RowBox[{"(", 
      RowBox[{"2", ",", "1"}], ")"}]]}], TraditionalForm]]],
 " is null at level 2 and its four point function satisfies a hypergeometric \
equation.)"
}], "Text",
 CellChangeTimes->{{3.6746505290387793`*^9, 3.674650679079834*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "0.610302074264845`", ",", "0.6103020742648446`", ",", 
    "0.42857142857142855`", ",", "0.5`", ",", "0.9154531113972671`", ",", 
    "0.75`", ",", "0.1525755185662112`", ",", "0.875`", ",", 
    "0.017857142857142856`"}], "}"}], "//", "Sort"}]], "Input",
 CellChangeTimes->{{3.674651264642179*^9, 3.674651265338238*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.017857142857142856`", ",", "0.1525755185662112`", ",", 
   "0.42857142857142855`", ",", "0.5`", ",", "0.6103020742648446`", ",", 
   "0.610302074264845`", ",", "0.75`", ",", "0.875`", ",", 
   "0.9154531113972671`"}], "}"}]], "Output",
 CellChangeTimes->{3.674651265595422*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Caution should be taken when using FullSimplify with these expressions \
since ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " does not always treat Gamma function identities correctly"
}], "Subsubsection",
 CellChangeTimes->{{3.67543718361344*^9, 3.675437251697814*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ExampleBug", "=", 
   FractionBox[
    RowBox[{"   ", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"1", "/", "4"}]], 
      RowBox[{"Gamma", "[", 
       FractionBox["6", "5"], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox[
         RowBox[{" ", 
          RowBox[{"Gamma", "[", 
           FractionBox["4", "5"], "]"}]}], 
         RowBox[{"Gamma", "[", 
          FractionBox["1", "5"], "]"}]], ")"}], 
       RowBox[{"3", "/", "2"}]], 
      SqrtBox[
       RowBox[{" ", 
        RowBox[{
         FractionBox["1", "21"], 
         RowBox[{"Gamma", "[", 
          FractionBox["11", "4"], "]"}]}]}]], " "}]}], 
    RowBox[{"  ", 
     RowBox[{"Gamma", "[", 
      RowBox[{"-", 
       FractionBox["1", "5"]}], "]"}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.675437263037723*^9, 3.675437270716784*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ExampleBug", "//", "N"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ExampleBug", "//", "FullSimplify"}], "//", "N"}]}], "Input",
 CellChangeTimes->{{3.675437275062996*^9, 3.675437281912266*^9}}],

Cell[BoxData[
 RowBox[{"-", "0.006629373412640158`"}]], "Output",
 CellChangeTimes->{3.675437282107341*^9}],

Cell[BoxData[
 RowBox[{"-", "0.013164349281999357`"}]], "Output",
 CellChangeTimes->{3.675437282113866*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  SuperscriptBox[
   RowBox[{"(", 
    FractionBox["ExampleBug", 
     RowBox[{"FullSimplify", "[", "ExampleBug", "]"}]], ")"}], "2"], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "N"}]}], "Input",
 CellChangeTimes->{{3.675438155383816*^9, 3.675438275343824*^9}, {
  3.67543834909394*^9, 3.675438358087081*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"Gamma", "[", 
   FractionBox["4", "5"], "]"}], 
  RowBox[{"Gamma", "[", 
   FractionBox["1", "5"], "]"}]]], "Output",
 CellChangeTimes->{{3.675438166656721*^9, 3.6754382759301023`*^9}, {
  3.67543834963658*^9, 3.675438359256865*^9}}],

Cell[BoxData["0.2535982025879968`"], "Output",
 CellChangeTimes->{{3.675438166656721*^9, 3.6754382759301023`*^9}, {
  3.67543834963658*^9, 3.6754383592617693`*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1364, 716},
WindowMargins->{{-9, Automatic}, {Automatic, -8}},
FrontEndVersion->"10.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (July 29, \
2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 96, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[679, 25, 98, 1, 64, "Section"],
Cell[780, 28, 7982, 240, 290, "Input"],
Cell[8765, 270, 1665, 43, 145, "Text"],
Cell[10433, 315, 21162, 505, 348, "Input"],
Cell[CellGroupData[{
Cell[31620, 824, 214, 3, 35, "Subsubsection"],
Cell[31837, 829, 160, 3, 30, "Text"],
Cell[32000, 834, 1200, 38, 28, "Input"],
Cell[33203, 874, 404, 10, 34, "Text"],
Cell[CellGroupData[{
Cell[33632, 888, 1584, 41, 46, "Input"],
Cell[35219, 931, 1125, 31, 67, "Output"],
Cell[36347, 964, 479, 11, 28, "Output"]
}, Open  ]],
Cell[36841, 978, 381, 11, 34, "Text"],
Cell[CellGroupData[{
Cell[37247, 993, 610, 19, 67, "Input"],
Cell[37860, 1014, 182, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[38091, 1023, 159, 2, 44, "Subsection"],
Cell[38253, 1027, 166, 3, 30, "Text"],
Cell[CellGroupData[{
Cell[38444, 1034, 2583, 82, 63, "Input"],
Cell[41030, 1118, 92, 1, 28, "Output"],
Cell[41125, 1121, 423, 16, 52, "Output"],
Cell[41551, 1139, 112, 2, 47, "Output"]
}, Open  ]],
Cell[41678, 1144, 286, 7, 32, "Text"],
Cell[CellGroupData[{
Cell[41989, 1155, 1367, 39, 28, "Input"],
Cell[43359, 1196, 284, 8, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43680, 1209, 116, 1, 35, "Subsubsection"],
Cell[43799, 1212, 221, 4, 30, "Text"],
Cell[CellGroupData[{
Cell[44045, 1220, 1815, 51, 63, "Input"],
Cell[45863, 1273, 5189, 172, 212, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[51125, 1453, 214, 3, 64, "Section"],
Cell[51342, 1458, 140, 1, 30, "Text"],
Cell[51485, 1461, 10400, 304, 341, "Input"],
Cell[61888, 1767, 330, 6, 68, "Text"],
Cell[62221, 1775, 3721, 107, 149, "Input"],
Cell[CellGroupData[{
Cell[65967, 1886, 102, 1, 44, "Subsection"],
Cell[66072, 1889, 587, 19, 34, "Text"],
Cell[CellGroupData[{
Cell[66684, 1912, 433, 13, 48, "Input"],
Cell[67120, 1927, 687, 22, 96, "Output"],
Cell[67810, 1951, 154, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[68013, 1960, 123, 2, 44, "Subsection"],
Cell[68139, 1964, 349, 6, 49, "Text"],
Cell[68491, 1972, 472, 14, 28, "Input"],
Cell[CellGroupData[{
Cell[68988, 1990, 791, 24, 46, "Input"],
Cell[69782, 2016, 201, 5, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70032, 2027, 137, 2, 44, "Subsection"],
Cell[70172, 2031, 398, 8, 30, "Text"],
Cell[CellGroupData[{
Cell[70595, 2043, 1865, 49, 63, "Input"],
Cell[72463, 2094, 856, 16, 28, "Output"]
}, Open  ]],
Cell[73334, 2113, 1102, 37, 67, "Text"],
Cell[CellGroupData[{
Cell[74461, 2154, 377, 8, 46, "Input"],
Cell[74841, 2164, 322, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75200, 2176, 296, 7, 35, "Subsubsection"],
Cell[75499, 2185, 884, 29, 85, "Input"],
Cell[CellGroupData[{
Cell[76408, 2218, 222, 4, 46, "Input"],
Cell[76633, 2224, 107, 2, 28, "Output"],
Cell[76743, 2228, 107, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[76887, 2235, 362, 9, 71, "Input"],
Cell[77252, 2246, 272, 7, 64, "Output"],
Cell[77527, 2255, 164, 2, 28, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

